Learning and Structurally Validating Simulation Scenario Continuations in Dynamic Graph Systems

Data-driven generative models can extend partially observed simulation trajectories into ensembles of alternative future scenarios. However, consistency with a learned trajectory distribution does not ensure that generated continuations satisfy the structural conditions of the simulated system. This paper presents a method for learned scenario continuation and post-generation structural validation in dynamic graph simulations. A conditional diffusion model generates future graph-state trajectories from partial histories, while an external symbolic layer evaluates each continuation using a Boolean admissibility indicator and a continuous violation score. This information supports hard filtering and soft weighting, with optional projection considered as a deterministic repair baseline. The method is evaluated on two controlled dynamic-graph regimes sharing the same continuation architecture and training protocol but differing in dimensionality and dependency complexity. Evaluation considers invalid probability mass, scenario retention, effective sample size, diversity, robustness, and calibration. In the compact positive-control regime, unconstrained invalid mass is 0.002996, indicating near-complete overlap between the learned and admissible scenario spaces. In the medium-complexity regime, invalid mass rises to 0.155929. Hard filtering removes all invalid scenarios while retaining 84.4% of generated continuations. Soft weighting preserves an effective sample size ratio of 0.998764 but reduces invalid mass only to 0.148807. These results show that learned-distribution support, structural admissibility, and probability calibration can diverge and should therefore be assessed separately in learned simulation-scenario generation and management.

==> anc/Supplementary_Material_Learning_and_Structurally_Validating_Simulation_Scenario_Continuations_in_Dynamic_Graph_Systems.tex <==
\documentclass[10pt]{article}
\usepackage[a4paper,margin=18mm]{geometry}
\usepackage{booktabs,longtable,array,tabularx}
\usepackage{amsmath,amssymb}
\usepackage{microtype}
\usepackage[hidelinks]{hyperref}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{placeins}
\usepackage{needspace}

\setlength{\parindent}{0pt}
\setlength{\parskip}{4pt}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thesubsection}{S\arabic{section}.\arabic{subsection}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\theequation}{S\arabic{equation}}

\title{Supplementary Material\\[3pt]\large Learning and Structurally Validating Simulation Scenario Continuations\\ in Dynamic Graph Systems}
\author{Michael Romei de Socio \and Gian Luca Pozzato \and Alessio Merlo}
\date{}

\begin{document}
\maketitle

\section{Scope}
This Supplementary Material complements the main article by reporting the execution-specific information that is required to document the experiments but is not needed in the main narrative. It concentrates on dataset construction, regime-specific sampling settings, complete reference-simulator parameters, observation probabilities, the compact-regime constraint specification and implementation-specific score conventions, soft-weighting sensitivity, calibration and robustness details, and seed-level supporting results. Information already fully specified in the article is not repeated unless an additional implementation convention is required for reproducibility. All parameters and definitions needed to interpret the supplementary results are stated directly in this document; no external configuration, manifest, or auxiliary documentation is required. All values correspond to the reported experiments, and no additional experiment or post-hoc tuning is introduced here.

\section{Experimental design and learned-continuation configuration}

\subsection{Dataset construction and split}
Each regime uses 3000 independently generated reference trajectories of length 80. One prediction context is sampled from each trajectory. With observation window $W=8$ and prediction horizon $H=16$, the context time is sampled uniformly from the admissible indices $t=7,\ldots,63$, so that both the complete observation window and future target are available. The split is performed at the base-trajectory level after a reproducible shuffle: 2100 trajectories/contexts are assigned to training, 450 to validation, and 450 to testing for each seed. This prevents contexts derived from the same reference trajectory from crossing data subsets.

The compact regime has 9 nodes and 16 allowed edges, hence state dimension $d=25$ and future target dimension $Hd=400$. The medium-complexity regime has 15 nodes and 37 allowed edges, hence $d=52$ and $Hd=832$. The three independent experimental seeds are 2026, 2027, and 2028. Test evaluation generates 512 learned continuations per context. Calibration against the reference simulator uses 256 independent simulator rollouts per test context.

\subsection{Training and model configuration}
The denoiser is a conditional temporal convolutional network. Its input trajectory projection has hidden width 256. The conditioning vector is processed by a multilayer perceptron with conditioning width 256, SiLU nonlinearities, and dropout 0.10; diffusion time is represented by a 64-dimensional sinusoidal embedding followed by two linear transformations. Four residual temporal blocks use kernel size 3 and dilations $1,2,4,8$, with GroupNorm, SiLU activations, dropout 0.10, and residual connections. The output head maps the hidden temporal representation back to the graph-state dimension. Symbolic constraints, validity labels, and violation scores are never supplied to the generator.

Targets are mapped linearly from $[0,1]$ to $[-1,1]$. Both regimes use epsilon prediction with a 100-step cosine forward diffusion schedule. Optimization uses AdamW with learning rate $3\times10^{-4}$, weight decay $10^{-5}$, batch size 128, validation batch size 256, maximum 200 epochs, early-stopping patience 25, minimum validation-loss improvement $10^{-5}$, and gradient clipping at norm 1.0. The best validation state is restored after training.

Table~\ref{tab:training} reports the realized stopping points.

\begin{table}[htbp]
\centering
\caption{Realized training outcomes.}
\label{tab:training}
\begin{tabular}{llrrr}
\toprule
Regime & Seed & Epochs executed & Best epoch & Best validation loss\\
\midrule
Compact & 2026 & 95 & 70 & 0.048658 \\
Compact & 2027 & 69 & 44 & 0.049494 \\
Compact & 2028 & 57 & 32 & 0.053280 \\
Medium-complexity & 2026 & 95 & 70 & 0.060751 \\
Medium-complexity & 2027 & 148 & 123 & 0.049967 \\
Medium-complexity & 2028 & 105 & 80 & 0.058061 \\
\bottomrule
\end{tabular}
\end{table}

\subsection{Regime-specific sampling settings}
DDIM sampling uses 25 reverse steps. The DDIM update is deterministic conditional on the initial Gaussian sample; no additional reverse-process noise is introduced. The numerical sampling settings that differ between regimes are shown in Table~\ref{tab:sampling}.

\begin{table}[htbp]
\centering
\caption{Scenario-continuation sampling settings.}
\label{tab:sampling}
\begin{tabular}{lrr}
\toprule
Parameter & Compact & Medium-complexity\\
\midrule
Continuations per context & 512 & 512\\
Context batch size & 8 & 6\\
Initial Gaussian-noise scale & 0.80 & 0.85\\
Temporal smoothing coefficient $\alpha_s$ & 0.20 & 0.15\\
DDIM reverse steps & 25 & 25\\
\bottomrule
\end{tabular}
\end{table}

After denoising, temporal smoothing is applied recursively,
\begin{equation}
\bar x_t=\alpha_s x_t+(1-\alpha_s)\bar x_{t-1},
\end{equation}
after which values are clipped to $[-1,1]$ and mapped back to $[0,1]$ before structural evaluation.

\section{Reference stochastic simulator}

\subsection{Initialization and generic update}
For node $i$, let $b_i$ denote its baseline value, $\alpha_i$ persistence, $\beta_i$ dependency coefficient, $\gamma_i$ recovery coefficient, $\delta_i$ event-shock coefficient, and $\sigma_i$ process-noise standard deviation. The generic update before regime-specific corrections is
\begin{equation}
x_{i,t+1}=
\operatorname{clip}_{[0,1]}
\left[
\alpha_i x_{i,t}
+(1-\alpha_i)b_i
+\beta_i p_{i,t}
+\gamma_i r_{i,t}
-\delta_i s_{i,t}
+\epsilon_{i,t}
\right],
\qquad
\epsilon_{i,t}\sim\mathcal N(0,\sigma_i^2),
\end{equation}
with dependency pressure
\begin{equation}
p_{i,t}=
\frac{\sum_{j\to i}a_{ji,t}(x_{j,t}-x_{i,t})}
{\sum_{j\to i}a_{ji,t}+10^{-6}},
\end{equation}
and recovery term
\begin{equation}
r_{i,t}=x_{R,t}\max(0,b_i-x_{i,t})+r^{\mathrm{event}}_{i,t}.
\end{equation}
The event shock $s_{i,t}$ and event recovery boost $r^{\mathrm{event}}_{i,t}$ are defined below.

Initial node states are $b_i+\mathcal N(0,0.04^2)$, clipped to $[0,1]$. Each allowed edge $e$ has nominal availability $\nu_e$. Its initial state is $\nu_e m_e+\mathcal N(0,0.03^2)$, where $m_e$ is the topology-availability multiplier (equal to one under nominal conditions). Edge evolution is
\begin{equation}
a_{e,t+1}=
\operatorname{clip}_{[0,1]}
\left[
0.88a_{e,t}+0.12\nu_e m_e+\zeta_{e,t}-u_{e,t}
\right],
\qquad
\zeta_{e,t}\sim\mathcal N(0,0.020^2),
\end{equation}
where an active event affecting edge $e$ contributes $u_{e,t}=0.18I$ for event intensity $I$.

\subsection{Node parameters and observation probabilities}
Tables~\ref{tab:compactnodes} and~\ref{tab:complexnodes} report all node-level simulator parameters. The last column gives the nominal probability that the corresponding node feature is observed at each time step.

\small
\begin{longtable}{lrrrrrrr}
\caption{Compact-regime node parameters and nominal observation probabilities.}\label{tab:compactnodes}\\
\toprule
Node & $b_i$ & $\alpha_i$ & $\beta_i$ & $\gamma_i$ & $\delta_i$ & $\sigma_i$ & $p_{obs}$\\
\midrule
\endfirsthead
\toprule
Node & $b_i$ & $\alpha_i$ & $\beta_i$ & $\gamma_i$ & $\delta_i$ & $\sigma_i$ & $p_{obs}$\\
\midrule
\endhead
P & 0.860 & 0.880 & 0.080 & 0.120 & 0.550 & 0.025 & 0.850 \\
Y & 0.840 & 0.870 & 0.060 & 0.100 & 0.500 & 0.025 & 0.600 \\
C & 0.820 & 0.840 & 0.180 & 0.120 & 0.520 & 0.028 & 0.850 \\
S & 0.800 & 0.860 & 0.150 & 0.100 & 0.450 & 0.026 & 0.750 \\
D & 0.780 & 0.840 & 0.200 & 0.080 & 0.420 & 0.028 & 0.750 \\
L & 0.820 & 0.880 & 0.080 & 0.060 & 0.400 & 0.024 & 0.850 \\
R & 0.620 & 0.820 & 0.050 & 0.050 & 0.100 & 0.030 & 0.700 \\
M & 0.050 & 0.720 & 0.000 & 0.000 & 0.000 & 0.020 & 0.700 \\
K & 0.720 & 0.820 & 0.250 & 0.060 & 0.350 & 0.030 & 0.800 \\
\bottomrule
\end{longtable}

\begin{longtable}{lrrrrrrr}
\caption{Medium-complexity node parameters and nominal observation probabilities.}\label{tab:complexnodes}\\
\toprule
Node & $b_i$ & $\alpha_i$ & $\beta_i$ & $\gamma_i$ & $\delta_i$ & $\sigma_i$ & $p_{obs}$\\
\midrule
\endfirsthead
\toprule
Node & $b_i$ & $\alpha_i$ & $\beta_i$ & $\gamma_i$ & $\delta_i$ & $\sigma_i$ & $p_{obs}$\\
\midrule
\endhead
Pm & 0.840 & 0.880 & 0.080 & 0.090 & 0.560 & 0.026 & 0.850 \\
Pb & 0.780 & 0.890 & 0.080 & 0.090 & 0.540 & 0.028 & 0.820 \\
Y & 0.820 & 0.870 & 0.080 & 0.090 & 0.520 & 0.027 & 0.600 \\
C1 & 0.780 & 0.850 & 0.180 & 0.090 & 0.500 & 0.030 & 0.840 \\
C2 & 0.740 & 0.860 & 0.190 & 0.090 & 0.520 & 0.032 & 0.760 \\
S1 & 0.780 & 0.860 & 0.110 & 0.090 & 0.440 & 0.028 & 0.780 \\
S2 & 0.730 & 0.870 & 0.120 & 0.090 & 0.440 & 0.030 & 0.720 \\
D1 & 0.750 & 0.840 & 0.220 & 0.090 & 0.450 & 0.031 & 0.740 \\
D2 & 0.700 & 0.840 & 0.250 & 0.090 & 0.460 & 0.033 & 0.680 \\
Q & 0.730 & 0.830 & 0.220 & 0.090 & 0.480 & 0.032 & 0.700 \\
L & 0.800 & 0.880 & 0.080 & 0.090 & 0.400 & 0.026 & 0.850 \\
R & 0.620 & 0.820 & 0.080 & 0.050 & 0.100 & 0.030 & 0.700 \\
M & 0.060 & 0.720 & 0.080 & 0.000 & 0.000 & 0.020 & 0.700 \\
K1 & 0.660 & 0.820 & 0.280 & 0.050 & 0.350 & 0.034 & 0.780 \\
K2 & 0.580 & 0.810 & 0.320 & 0.040 & 0.400 & 0.036 & 0.720 \\
\bottomrule
\end{longtable}
\normalsize

Every allowed-edge feature has nominal observation probability 0.50.

\subsection{Nominal edge availability}
The complete nominal edge availabilities are grouped by value in Tables~\ref{tab:compactedges} and~\ref{tab:complexedges}.

\begin{table}[htbp]
\centering
\caption{Compact-regime nominal edge availability.}
\label{tab:compactedges}
\begin{tabularx}{\textwidth}{rX}
\toprule
$\nu_e$ & Allowed edges\\
\midrule
0.90 & $P\!\to\!C$ \\
0.88 & $P\!\to\!D$ \\
0.86 & $P\!\to\!S$, $Y\!\to\!C$, $D\!\to\!K$, $P\!\to\!K$ \\
0.84 & $Y\!\to\!D$, $C\!\to\!D$, $C\!\to\!K$, $L\!\to\!K$ \\
0.82 & $S\!\to\!D$ \\
0.78 & $R\!\to\!P$ \\
0.76 & $R\!\to\!C$ \\
0.74 & $R\!\to\!Y$ \\
0.72 & $R\!\to\!S$ \\
0.65 & $M\!\to\!K$ \\
\bottomrule
\end{tabularx}
\end{table}

\begin{table}[htbp]
\centering
\caption{Medium-complexity nominal edge availability.}
\label{tab:complexedges}
\begin{tabularx}{\textwidth}{rX}
\toprule
$\nu_e$ & Allowed edges\\
\midrule
0.86 & $Pm\!\to\!C1$, $Pm\!\to\!D1$, $Pm\!\to\!S1$, $Pm\!\to\!Q$, $Pb\!\to\!C2$, $Pb\!\to\!D2$, $Pb\!\to\!S2$, $Y\!\to\!C1$, $Y\!\to\!C2$, $Y\!\to\!D1$, $Y\!\to\!Q$, $C1\!\to\!D1$, $C1\!\to\!K1$, $C1\!\to\!D2$, $C2\!\to\!D2$, $C2\!\to\!K2$, $S1\!\to\!D1$, $S1\!\to\!Q$, $S2\!\to\!D2$, $S2\!\to\!Q$, $D1\!\to\!D2$, $L\!\to\!K1$, $L\!\to\!K2$ \\
0.84 & $Pm\!\to\!K1$, $Pb\!\to\!K2$, $D1\!\to\!K1$, $D2\!\to\!K2$, $Q\!\to\!K1$, $Q\!\to\!K2$ \\
0.76 & $R\!\to\!Pm$, $R\!\to\!Pb$, $R\!\to\!Y$, $R\!\to\!C1$, $R\!\to\!S1$, $R\!\to\!S2$ \\
0.64 & $M\!\to\!K1$, $M\!\to\!K2$ \\
\bottomrule
\end{tabularx}
\end{table}

\subsection{Stochastic events}
A full length-80 compact trajectory contains a discrete-uniform number of events in $\{1,\ldots,5\}$; a medium-complexity trajectory contains 2--7 events. Reference rollouts used for calibration contain 1--3 compact events and 2--4 medium-complexity events. Event duration is discrete uniform on 2--10 steps for full trajectories and 2--4 steps for short reference rollouts. Conditional on duration $d$ and trajectory length $L$, the start index is sampled uniformly from $0,\ldots,L-d-1$. Event intensity is $I\sim U[0.12,0.35)$ in the compact regime and $I\sim U[0.12,0.32)$ in the medium-complexity regime.

For every active event, each edge listed in Tables~\ref{tab:compactevents} and~\ref{tab:complexevents} receives the edge shock $0.18I$ in the update above. Direct node effects are accumulated when events overlap.

\footnotesize
\begin{longtable}{@{}p{0.16\textwidth} r p{0.27\textwidth} p{0.36\textwidth}@{}}
\caption{Compact-regime event probabilities and direct effects.}\label{tab:compactevents}\\
\toprule
Event & Probability & Direct node effect & Event-affected edges\\
\midrule
\endfirsthead
\toprule
Event & Probability & Direct node effect & Event-affected edges\\
\midrule
\endhead
Power & 0.16 & $P$ receives shock $I$ & $P\!\to C$, $P\!\to D$, $P\!\to S$, $P\!\to K$ \\
Cyber & 0.15 & $Y$ receives shock $I$ & $Y\!\to C$, $Y\!\to D$ \\
Communication & 0.16 & $C$ receives shock $I$ & $C\!\to D$, $C\!\to K$ \\
Sensing & 0.14 & $S$ receives shock $I$ & $S\!\to D$ \\
Logistics & 0.14 & $L$ receives shock $I$ & $L\!\to K$ \\
Recovery & 0.15 & all nodes receive recovery boost $0.45I$; $R$ receives shock $-0.25I$ & $R\!\to P$, $R\!\to C$, $R\!\to Y$, $R\!\to S$ \\
Maintenance & 0.10 & $K$ receives shock $0.40I$; additional maintenance terms described below & $M\!\to K$ \\
\bottomrule
\end{longtable}

\begin{longtable}{@{}p{0.16\textwidth} r p{0.27\textwidth} p{0.36\textwidth}@{}}
\caption{Medium-complexity event probabilities and direct effects.}\label{tab:complexevents}\\
\toprule
Event & Probability & Direct node effect & Event-affected edges\\
\midrule
\endfirsthead
\toprule
Event & Probability & Direct node effect & Event-affected edges\\
\midrule
\endhead
Main power & 0.11 & $P_m$ receives shock $I$ & $P_m\!\to C_1$, $P_m\!\to D_1$, $P_m\!\to S_1$, $P_m\!\to K_1$, $P_m\!\to Q$ \\
Backup power & 0.10 & $P_b$ receives shock $I$ & $P_b\!\to C_2$, $P_b\!\to D_2$, $P_b\!\to S_2$, $P_b\!\to K_2$ \\
Cyber & 0.11 & $Y$ receives shock $I$ & $Y\!\to C_1$, $Y\!\to C_2$, $Y\!\to D_1$, $Y\!\to Q$ \\
Internal communication & 0.10 & $C_1$ receives shock $I$ & $C_1\!\to D_1$, $C_1\!\to K_1$, $C_1\!\to D_2$ \\
External communication & 0.09 & $C_2$ receives shock $I$ & $C_2\!\to D_2$, $C_2\!\to K_2$ \\
Primary sensing & 0.09 & $S_1$ receives shock $I$ & $S_1\!\to D_1$, $S_1\!\to Q$ \\
Secondary sensing & 0.08 & $S_2$ receives shock $I$ & $S_2\!\to D_2$, $S_2\!\to Q$ \\
Data quality & 0.10 & $Q$ receives shock $I$ and $D_2$ receives $0.35I$ & $Q\!\to K_1$, $Q\!\to K_2$, $D_1\!\to D_2$ \\
Logistics & 0.08 & $L$ receives shock $I$ & $L\!\to K_1$, $L\!\to K_2$ \\
Recovery & 0.09 & all nodes receive recovery boost $0.38I$; $R$ receives shock $-0.22I$ & $R\!\to P_m$, $R\!\to P_b$, $R\!\to Y$, $R\!\to C_1$, $R\!\to S_1$, $R\!\to S_2$ \\
Maintenance & 0.05 & $K_1$ receives shock $0.30I$, $K_2$ receives $0.44I$; additional maintenance terms described below & $M\!\to K_1$, $M\!\to K_2$ \\
\bottomrule
\end{longtable}
\normalsize

Recovery and maintenance additionally alter the generic update. In the compact regime, an active maintenance event with intensity $I$ sets
\begin{align}
M_{t+1}&=\alpha_M M_t+(1-\alpha_M)b_M+0.80I,\\
K_{t+1}&\leftarrow K_{t+1}-0.28I,
\end{align}
and imposes the floor $a_{M\to K,t+1}\ge 0.65+0.25I$. In the medium-complexity regime,
\begin{align}
M_{t+1}&=\alpha_M M_t+(1-\alpha_M)b_M+0.82I,\\
K_{1,t+1}&\leftarrow K_{1,t+1}-0.24I,\\
K_{2,t+1}&\leftarrow K_{2,t+1}-0.34I,
\end{align}
with $a_{M\to K_1,t+1},a_{M\to K_2,t+1}\ge0.64+0.24I$. These terms act in addition to the event shocks listed in the event tables. When no maintenance event is active, $M$ follows its persistence-to-baseline update plus its node-specific Gaussian process noise.

\subsection{Medium-complexity cascading corrections}
After the generic node update and before final clipping, the medium-complexity simulator computes deficits from the previous state
\begin{align}
d_m&=[0.58-P_m]_+,&
d_b&=[0.52-P_b]_+,\\
d_y&=[0.50-Y]_+,&
d_q&=[0.58-Q]_+,
\end{align}
where $[z]_+=\max(z,0)$. The provisional next state is then reduced as follows:
\begin{align}
C_1'&\leftarrow C_1'-0.16d_m-0.12d_y,\\
D_1'&\leftarrow D_1'-0.10d_m-0.10d_y,\\
Q'&\leftarrow Q'-0.10d_m-0.14d_y,\\
C_2'&\leftarrow C_2'-0.14d_b-0.13d_y,\\
D_2'&\leftarrow D_2'-0.10d_b-0.12d_q,\\
K_1'&\leftarrow K_1'-0.12d_q-0.08d_m,\\
K_2'&\leftarrow K_2'-0.14d_q-0.10d_b-0.08[0.55-K_1]_+.
\end{align}

\subsection{Simulator-internal plausibility controls}
The reference simulator is intentionally mostly, but not perfectly, consistent with the structural validator. After node clipping, probabilistic plausibility controls are applied using an internal slack of 0.025, distinct from the validator slack of 0.05.

In the compact regime, with probability 0.99, the simulator caps
\begin{align}
C&\le 0.20+0.80Y+0.025,\\
D&\le 0.15+0.45S+0.25C+0.15Y+0.025,\\
K&\le \min(P,C,D,L,1-M)+0.025.
\end{align}
If $M\ge0.60$, $K$ is capped at 0.30 with probability 0.995. If the high-service prerequisites $P\ge0.55$, $C\ge0.60$, $D\ge0.55$, $L\ge0.50$, and $M\le0.40$ are not all met, $K$ is capped at 0.69 with probability 0.97.

In the medium-complexity regime, the seven dependency caps corresponding to $C_1,C_2,D_1,D_2,Q,K_1,K_2$ are applied with probability 0.995 using the same functional forms as the validator but slack 0.025. If $M\ge0.60$, $K_1$ and $K_2$ are capped at 0.30 with probability 0.99. Failed local-service prerequisites cap $K_1$ at 0.69 with probability 0.96; failed global-service prerequisites cap $K_2$ at 0.69 with probability 0.94. These probabilities explain why the reference simulator itself retains a small nonzero constraint-violation rate.

\section{Observation model}
At each observation time, node and edge features are observed independently. Node-specific nominal probabilities are given in Tables~\ref{tab:compactnodes} and~\ref{tab:complexnodes}, and every edge uses probability 0.50. Under nominal conditions, observed values receive independent Gaussian noise with standard deviation 0.03 and are clipped to $[0,1]$. Missing values are imputed by carrying forward the most recent observation of that feature; before the first observation, the fill value is 0.5. The binary observation mask is concatenated to the imputed observation window. Consequently the conditioning-vector dimensions are $2Wd=400$ in the compact regime and $2Wd=832$ in the medium-complexity regime.

\section{Structural constraints and implementation-specific score details}

\subsection{Shared score construction and Boolean admissibility}
Five families are evaluated: threshold, dependency, mutual exclusion, temporal ordering, and structural invariant. Let $\phi_f(\tau)\ge0$ denote the normalized score of family $f$. All family weights are one,
\begin{equation}
\phi_C(\tau)=\sum_f\phi_f(\tau).
\end{equation}
A family is Boolean-valid when its score is at most $10^{-8}$; a continuation is admissible only when all five families are valid. Both regimes use validator dependency slack $\varepsilon=0.05$, temporal stability parameter $q=2$, and maximum normal edge jump $\Delta_{\max}=0.25$.

For temporal ordering, prerequisite stability is checked over the interval from $\max(0,t-q)$ through $t$. Cyber-recovery violations are accumulated in the same temporal family before normalization. Structural-invariant severity combines mean node-range excess, mean edge-range excess, and mean excess edge jump. For reference-simulator sanity checks, edge jumps explicitly marked as event-driven topology-active transitions are exempt from the continuity term; generated continuations have no such event labels and therefore receive no exemption.

\subsection{Complete compact-regime constraint specification}
A high-service step is defined by $K\ge0.70$. At such a step, the threshold family requires
\[
P\ge0.55,\qquad C\ge0.60,\qquad D\ge0.55,\qquad L\ge0.50,\qquad M\le0.40.
\]
The dependency caps are
\begin{align}
C&\le0.20+0.80Y+\varepsilon,\\
D&\le0.15+0.45S+0.25C+0.15Y+\varepsilon,\\
K&\le\min(P,C,D,L,1-M)+\varepsilon.
\end{align}
Mutual exclusion penalizes simultaneous $M>0.60$ and $K>0.30$. When $K_t\ge0.70$, the $P,C,D,L$ prerequisites are also checked throughout the preceding $q=2$ steps. A cyber episode becomes unresolved when $Y<0.35$ and remains unresolved until $Y\ge0.50$; during such an episode, $C\ge0.70$ contributes a temporal-ordering violation. Generated node and allowed-edge states must remain in $[0,1]$, and consecutive edge-state changes may not exceed $\Delta_{\max}$ under nominal validation.

The compact threshold score is the sum of the five prerequisite deficits at high-$K$ steps divided by $5H$. The dependency score is the sum of the three positive cap excesses divided by $3H$. The mutual-exclusion score is the mean of $[M-0.60]_+[K-0.30]_+$. Temporal severity, including cyber-recovery contributions, is divided by $4H(q+1)$.

\subsection{Medium-complexity score normalization}
The explicit threshold conditions, seven dependency caps, mutual-exclusion rules, temporal prerequisites, cyber-recovery rule, and abrupt-$K_2$ structural invariant for the medium-complexity regime are defined in Appendix~B of the main article and are not duplicated here. The implementation-specific score aggregation is as follows. Threshold severity sums the six $K_1$ prerequisite deficits and seven $K_2$ prerequisite deficits and divides by $13H$. Dependency severity sums the positive excesses over the seven dependency caps and divides by $7H$. Mutual-exclusion severity sums the $K_1$ and $K_2$ incompatibility products and divides by $2H$. Temporal severity is divided by $8H(q+1)$. The abrupt-$K_2$ recovery contribution is averaged over the $H-1$ consecutive-step transitions and added to the structural-invariant score.

\section{Evaluation details}

\subsection{Hard-filter handling and diversity}
For hard filtering, contexts with no retained scenario are explicitly counted. Their scenario-level probability estimate and diversity are undefined and therefore excluded from mean probability/calibration and diversity summaries; the zero-retained-context rate is reported separately when nonzero. In the nominal experiments this rate is zero.

Diversity is computed context-wise. Each $H\times d$ continuation is flattened. If an ensemble contains more than 128 scenarios, 128 evenly spaced indices from the existing sample order are selected deterministically. Unweighted diversity is the mean Euclidean distance over unordered sample pairs. For soft weighting, a separate weight-sensitive diagnostic renormalizes the selected soft weights and computes
\begin{equation}
D_w=\sum_{i,j}w_iw_j\lVert\tau_i-\tau_j\rVert_2.
\end{equation}
No additional normalization constant is applied. The primary diversity column reported in the article remains the unweighted sample diversity for soft weighting; the weight-sensitive diagnostic is reported separately in Table~\ref{tab:weighteddiv}.

\subsection{Reference-simulator probability calibration}
For each test context, the hidden current simulator state initializes 256 independent reference rollouts over horizon $H=16$. The regime-specific event is
\begin{equation}
E(\tau)=\mathbf{1}\!\left\{\exists h\in\{1,\ldots,H\}: S_h\ge0.70\ \land\ I_C(\tau_{1:h})=1\right\},
\end{equation}
where $S_h=K_h$ in the compact regime and $S_h=K_{2,h}$ in the medium-complexity regime. Thus the service threshold must be reached at a step whose entire continuation prefix is structurally admissible. The reference probability $q_i$ is the fraction of the 256 reference rollouts satisfying this event, and the generated ensemble supplies the analogous estimate $\hat p_i$.

RS-ECE uses ten equal-width bins over $\hat p_i\in[0,1]$: $[0,0.1),[0.1,0.2),\ldots,[0.8,0.9),[0.9,1]$. Empty bins make no contribution. Within each non-empty bin, the mean generated probability is compared with the mean reference-simulator probability. The RS-MSE and RS-ECE formulas are those defined in the main article; no alternative calibration target or post-hoc binning is used.

\section{Robustness protocol}

\subsection{Observation perturbations}
The observation perturbations are reported in Table~\ref{tab:obsrobust}. The missingness parameter is a decrement applied to every feature's nominal observation probability, after which probabilities are clipped below at 0.02; it is not the realized missing fraction.

\begin{table}[htbp]
\centering
\caption{Observation-perturbation settings.}
\label{tab:obsrobust}
\begin{tabular}{lrr}
\toprule
Condition & Observation-noise $\sigma$ & Probability decrement\\
\midrule
Base & 0.03 & 0.00\\
Mild & 0.06 & 0.05\\
Moderate & 0.10 & 0.10\\
Severe & 0.15 & 0.20\\
\bottomrule
\end{tabular}
\end{table}

\subsection{Topology-availability perturbations}
No edge is removed from the graph representation. At the start of each simulated trajectory or reference rollout, a random subset of candidate edges is selected and the nominal availability of each selected edge is multiplied by $1-r$. For mild and moderate conditions, critical edges are excluded from the candidate set. In the severe condition, the critical-edge exclusion is removed and all allowed edges are candidates; consequently critical dependencies may be degraded as well.

The compact critical set is
\[
\{P\!\to C,\ P\!\to D,\ Y\!\to C,\ C\!\to D,\ C\!\to K,\ D\!\to K,\ L\!\to K,\ P\!\to K,\ M\!\to K\},
\]
and the medium-complexity critical set is
\[
\{P_m\!\to C_1,\ P_m\!\to D_1,\ P_b\!\to C_2,\ P_b\!\to D_2,\ Y\!\to Q,\ D_1\!\to D_2,\ D_2\!\to K_2,\ Q\!\to K_2,\ M\!\to K_2\}.
\]
If $n_c$ is the number of candidate edges, the affected count is
\[
n_a=\max\left(1,\operatorname{round}\left[n_c\min(0.75,0.30+r)\right]\right).
\]
The exact settings implied by this rule are shown in Table~\ref{tab:toporobust}.

\begin{table}[htbp]
\centering
\caption{Topology-availability perturbation settings.}
\label{tab:toporobust}
\begin{tabular}{llrrrr}
\toprule
Regime & Condition & $r$ & Candidates & Affected & Availability multiplier\\
\midrule
Compact & Base & 0.00 & 16 & 0 & 1.00\\
Compact & Mild & 0.10 & 7 & 3 & 0.90\\
Compact & Moderate & 0.20 & 7 & 4 & 0.80\\
Compact & Severe & 0.30 & 16 & 10 & 0.70\\
Medium-complexity & Base & 0.00 & 37 & 0 & 1.00\\
Medium-complexity & Mild & 0.10 & 28 & 11 & 0.90\\
Medium-complexity & Moderate & 0.20 & 28 & 14 & 0.80\\
Medium-complexity & Severe & 0.30 & 37 & 22 & 0.70\\
\bottomrule
\end{tabular}
\end{table}

\section{Supporting results}

\subsection{Reference-simulator sanity checks}
Table~\ref{tab:simcvr} gives the seed-level reference-simulator constraint-violation diagnostics underlying the multi-seed values reported in the article. For each seed, the trajectory-level diagnostics are computed over all 3000 sampled $H$=16 future targets. For the step-level CVR, each future time step is evaluated as an independent one-step continuation; accordingly, constraints requiring multi-step temporal history or transitions are not evaluated over the complete $H$-step trajectory in this diagnostic.

\begin{table}[htbp]
\centering
\caption{Seed-level reference-simulator constraint-violation diagnostics.}
\label{tab:simcvr}
\begin{tabular}{llrrr}
\toprule
Regime & Seed & Trajectory CVR & Step CVR & Mean violation score\\
\midrule
Compact & 2026 & 0.027333 & 0.001521 & 0.00003680 \\
Compact & 2027 & 0.030333 & 0.001729 & 0.00003096 \\
Compact & 2028 & 0.033000 & 0.001875 & 0.00003683 \\
Medium-complexity & 2026 & 0.052000 & 0.004229 & 0.00004383 \\
Medium-complexity & 2027 & 0.046333 & 0.003271 & 0.00003076 \\
Medium-complexity & 2028 & 0.053667 & 0.003917 & 0.00004087 \\
\bottomrule
\end{tabular}
\end{table}

\subsection{Seed-level scenario-management results}
Tables~\ref{tab:seedcompact} and~\ref{tab:seedcomplex} provide the central seed-level metrics. ``Optional projection'' is reported as the illustrative repair baseline and is not part of the primary hard-filter/soft-weighting comparison.

\scriptsize
\begin{longtable}{r l r r r r r r}
\caption{Compact-regime seed-level scenario-management results.}\label{tab:seedcompact}\\
\toprule
Seed & Treatment & Invalid mass & Retained & ESS ratio & Diversity & RS-MSE & RS-ECE\\
\midrule
\endfirsthead
\toprule
Seed & Treatment & Invalid mass & Retained & ESS ratio & Diversity & RS-MSE & RS-ECE\\
\midrule
\endhead
2026 & Unconstrained & 0.005295 & 1.000000 & 1.000000 & 1.050128 & 0.309033 & 0.546819 \\
2026 & Hard filter & 0.000000 & 0.994705 & 0.994705 & 1.045059 & 0.307524 & 0.545380 \\
2026 & Soft weighting & 0.004751 & 1.000000 & 0.999858 & 1.050128 & 0.308863 & 0.546655 \\
2026 & Optional projection & 0.000000 & 1.000000 & 1.000000 & 1.050175 & 0.308751 & 0.546554 \\
2027 & Unconstrained & 0.003464 & 1.000000 & 1.000000 & 1.060569 & 0.639784 & 0.795000 \\
2027 & Hard filter & 0.000000 & 0.996536 & 0.996536 & 1.059680 & 0.639300 & 0.794690 \\
2027 & Soft weighting & 0.003175 & 1.000000 & 0.999935 & 1.060569 & 0.639742 & 0.794973 \\
2027 & Optional projection & 0.000000 & 1.000000 & 1.000000 & 1.060583 & 0.639569 & 0.794861 \\
2028 & Unconstrained & 0.000230 & 1.000000 & 1.000000 & 0.981971 & 0.786323 & 0.882452 \\
2028 & Hard filter & 0.000000 & 0.999770 & 0.999770 & 0.981998 & 0.786325 & 0.882453 \\
2028 & Soft weighting & 0.000218 & 1.000000 & 0.999998 & 0.981971 & 0.786323 & 0.882452 \\
2028 & Optional projection & 0.000000 & 1.000000 & 1.000000 & 0.981971 & 0.786284 & 0.882431 \\
\bottomrule
\end{longtable}

\begin{longtable}{r l r r r r r r}
\caption{Medium-complexity seed-level scenario-management results.}\label{tab:seedcomplex}\\
\toprule
Seed & Treatment & Invalid mass & Retained & ESS ratio & Diversity & RS-MSE & RS-ECE\\
\midrule
\endfirsthead
\toprule
Seed & Treatment & Invalid mass & Retained & ESS ratio & Diversity & RS-MSE & RS-ECE\\
\midrule
\endhead
2026 & Unconstrained & 0.185286 & 1.000000 & 1.000000 & 1.636731 & 0.008056 & 0.073451 \\
2026 & Hard filter & 0.000000 & 0.814714 & 0.814714 & 1.609950 & 0.008031 & 0.073266 \\
2026 & Soft weighting & 0.177036 & 1.000000 & 0.998608 & 1.636731 & 0.008055 & 0.073440 \\
2026 & Optional projection & 0.000022 & 1.000000 & 1.000000 & 1.636042 & 0.007933 & 0.072561 \\
2027 & Unconstrained & 0.186220 & 1.000000 & 1.000000 & 1.548170 & 0.007362 & 0.070703 \\
2027 & Hard filter & 0.000000 & 0.813780 & 0.813780 & 1.522781 & 0.007358 & 0.070670 \\
2027 & Soft weighting & 0.176854 & 1.000000 & 0.998162 & 1.548170 & 0.007362 & 0.070700 \\
2027 & Optional projection & 0.000026 & 1.000000 & 1.000000 & 1.547238 & 0.007329 & 0.070538 \\
2028 & Unconstrained & 0.096280 & 1.000000 & 1.000000 & 1.498099 & 0.006641 & 0.068056 \\
2028 & Hard filter & 0.000000 & 0.903720 & 0.903720 & 1.486813 & 0.006633 & 0.067993 \\
2028 & Soft weighting & 0.092530 & 1.000000 & 0.999521 & 1.498099 & 0.006640 & 0.068053 \\
2028 & Optional projection & 0.000022 & 1.000000 & 1.000000 & 1.497702 & 0.006600 & 0.067752 \\
\bottomrule
\end{longtable}
\normalsize

The soft-weighting diversity diagnostic that accounts for the redistributed probability mass is reported in Table~\ref{tab:weighteddiv}.

\begin{table}[htbp]
\centering
\caption{Unweighted and weight-sensitive diversity for soft weighting.}
\label{tab:weighteddiv}
\begin{tabular}{llrr}
\toprule
Regime & Seed & Unweighted diversity & Weighted diversity\\
\midrule
Compact & 2026 & 1.050128 & 1.041164 \\
Compact & 2027 & 1.060569 & 1.052089 \\
Compact & 2028 & 0.981971 & 0.974292 \\
Medium-complexity & 2026 & 1.636731 & 1.621965 \\
Medium-complexity & 2027 & 1.548170 & 1.533997 \\
Medium-complexity & 2028 & 1.498099 & 1.485695 \\
\bottomrule
\end{tabular}
\end{table}

\clearpage

\subsection{Complete lambda sensitivity}
Tables~\ref{tab:lambdacompact} and~\ref{tab:lambdacomplex} report the complete validation sweep relevant to the selection rule. All candidate values satisfy the ESS-ratio eligibility threshold of 0.20. Applying the validation selection rule defined in the main article selects $\lambda=100$ independently for every seed in both regimes.

\scriptsize
\begin{longtable}{r r r r r}
\caption{Compact-regime validation sensitivity to $\lambda$.}\label{tab:lambdacompact}\\
\toprule
Seed & $\lambda$ & RS-MSE & Weighted invalid mass & ESS ratio\\
\midrule
\endfirsthead
\toprule
Seed & $\lambda$ & RS-MSE & Weighted invalid mass & ESS ratio\\
\midrule
\endhead
2026 & 1 & 0.313776 & 0.005319 & 1.000000 \\
2026 & 2 & 0.313774 & 0.005313 & 1.000000 \\
2026 & 5 & 0.313768 & 0.005294 & 0.999999 \\
2026 & 10 & 0.313757 & 0.005263 & 0.999998 \\
2026 & 20 & 0.313737 & 0.005202 & 0.999991 \\
2026 & 50 & 0.313682 & 0.005032 & 0.999955 \\
2026 & 100 & 0.313601 & 0.004783 & 0.999859 \\
2027 & 1 & 0.647474 & 0.002992 & 1.000000 \\
2027 & 2 & 0.647473 & 0.002989 & 1.000000 \\
2027 & 5 & 0.647472 & 0.002981 & 1.000000 \\
2027 & 10 & 0.647470 & 0.002968 & 0.999999 \\
2027 & 20 & 0.647467 & 0.002942 & 0.999997 \\
2027 & 50 & 0.647456 & 0.002869 & 0.999984 \\
2027 & 100 & 0.647441 & 0.002758 & 0.999948 \\
2028 & 1 & 0.763564 & 0.000213 & 1.000000 \\
2028 & 2 & 0.763564 & 0.000212 & 1.000000 \\
2028 & 5 & 0.763564 & 0.000212 & 1.000000 \\
2028 & 10 & 0.763564 & 0.000212 & 1.000000 \\
2028 & 20 & 0.763564 & 0.000210 & 1.000000 \\
2028 & 50 & 0.763563 & 0.000207 & 1.000000 \\
2028 & 100 & 0.763563 & 0.000202 & 0.999998 \\
\bottomrule
\end{longtable}

\begin{longtable}{r r r r r}
\caption{Medium-complexity validation sensitivity to $\lambda$.}\label{tab:lambdacomplex}\\
\toprule
Seed & $\lambda$ & RS-MSE & Weighted invalid mass & ESS ratio\\
\midrule
\endfirsthead
\toprule
Seed & $\lambda$ & RS-MSE & Weighted invalid mass & ESS ratio\\
\midrule
\endhead
2026 & 1 & 0.009133 & 0.186945 & 1.000000 \\
2026 & 2 & 0.009133 & 0.186856 & 0.999999 \\
2026 & 5 & 0.009133 & 0.186586 & 0.999995 \\
2026 & 10 & 0.009133 & 0.186141 & 0.999981 \\
2026 & 20 & 0.009133 & 0.185260 & 0.999928 \\
2026 & 50 & 0.009132 & 0.182698 & 0.999588 \\
2026 & 100 & 0.009131 & 0.178672 & 0.998563 \\
2027 & 1 & 0.007958 & 0.179912 & 1.000000 \\
2027 & 2 & 0.007958 & 0.179816 & 0.999999 \\
2027 & 5 & 0.007958 & 0.179527 & 0.999994 \\
2027 & 10 & 0.007958 & 0.179050 & 0.999977 \\
2027 & 20 & 0.007958 & 0.178109 & 0.999913 \\
2027 & 50 & 0.007958 & 0.175378 & 0.999504 \\
2027 & 100 & 0.007958 & 0.171117 & 0.998285 \\
2028 & 1 & 0.008571 & 0.096184 & 1.000000 \\
2028 & 2 & 0.008571 & 0.096145 & 1.000000 \\
2028 & 5 & 0.008571 & 0.096026 & 0.999999 \\
2028 & 10 & 0.008571 & 0.095830 & 0.999994 \\
2028 & 20 & 0.008571 & 0.095441 & 0.999977 \\
2028 & 50 & 0.008570 & 0.094303 & 0.999867 \\
2028 & 100 & 0.008570 & 0.092497 & 0.999522 \\
\bottomrule
\end{longtable}
\normalsize

\subsection{Full robustness summaries}
The article reports the principal robustness contrasts. Tables~\ref{tab:robustcompact} and~\ref{tab:robustcomplex} provide the complete four-level aggregate series for the primary treatments. Each robustness suite uses an independently sampled nominal evaluation as its Base condition. The Base rows are therefore internal references for the corresponding perturbation series and are not expected to be numerically identical to the nominal estimates reported in the primary comparison.

\begin{table}[!ht]
\centering
\caption{Compact-regime robustness summary, averaged over seeds 2026--2028.}
\label{tab:robustcompact}
\small
\begin{tabular}{lrrrr}
\toprule
Condition & Unconstr. invalid & Hard retained & Soft invalid & Soft ESS ratio\\
\midrule
Noise base & 0.002972 & 0.997028 & 0.002698 & 0.999935 \\
Noise mild & 0.002922 & 0.997078 & 0.002652 & 0.999932 \\
Noise moderate & 0.002917 & 0.997083 & 0.002632 & 0.999927 \\
Noise severe & 0.002762 & 0.997238 & 0.002516 & 0.999941 \\
Topology base & 0.002882 & 0.997118 & 0.002613 & 0.999933 \\
Topology mild & 0.002891 & 0.997109 & 0.002626 & 0.999932 \\
Topology moderate & 0.002691 & 0.997309 & 0.002442 & 0.999936 \\
Topology severe & 0.002951 & 0.997049 & 0.002681 & 0.999932 \\
\bottomrule
\end{tabular}
\end{table}

\makeatletter
\setlength{\@fptop}{0pt}
\setlength{\@fpbot}{0pt plus 1fil}
\makeatother

\begin{table}[!ht]
\centering
\caption{Medium-complexity robustness summary, averaged over seeds 2026--2028.}
\label{tab:robustcomplex}
\small
\begin{tabular}{lrrrr}
\toprule
Condition & Unconstr. invalid & Hard retained & Soft invalid & Soft ESS ratio\\
\midrule
Noise base & 0.154819 & 0.845181 & 0.147811 & 0.998783 \\
Noise mild & 0.154783 & 0.845217 & 0.147804 & 0.998804 \\
Noise moderate & 0.155725 & 0.844275 & 0.148706 & 0.998792 \\
Noise severe & 0.158594 & 0.841406 & 0.151528 & 0.998804 \\
Topology base & 0.156555 & 0.843445 & 0.149428 & 0.998750 \\
Topology mild & 0.158647 & 0.841353 & 0.151349 & 0.998700 \\
Topology moderate & 0.161933 & 0.838067 & 0.154480 & 0.998664 \\
Topology severe & 0.169536 & 0.830464 & 0.161635 & 0.998540 \\
\bottomrule
\end{tabular}
\end{table}

\end{document}

